Powerfree integers and Fourier bounds

We develop a general approach for showing when a set of integers $\mathscr{A}$ has infinitely many $k^{th}$ powerfree numbers without relying on equidistribution estimates for $\mathscr{A}$. In particular, we show that if the Fourier transform of $\mathscr{A}$ satisfies certain $L^{\infty}$ and $L^{1}$ bounds, and is also "decreasing" in some sense, then $\mathscr{A}$ contains infinitely many $k^{th}$ powerfree numbers. We then use this method to show that there are infinitely many cubefree palindromes in base $b\ge 1100$, and in the process we obtain new $L^{1}$ bounds for the Fourier transform of the set of palindromes. We also show that there are infinitely many squarefree integers such that its reverse is also squarefree in any base $b\ge 2$. Moreover, we show that there are infinitely many squarefree integers with a missing digit in base $b\ge 5$, and infinitely many such cubefree integers in base $b\ge 3$.

==> anc/SquarefreeMissingDigits.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     21530,        542]
NotebookOptionsPosition[     20723,        520]
NotebookOutlinePosition[     21125,        536]
CellTagsIndexPosition[     21082,        533]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"AlphaValue", "[", 
     RowBox[{"b_", ",", "a0_", ",", 
      RowBox[{"J_", ":", "3"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "F", ",", "G", ",", "H", ",", "Maxima", ",", "MaxVals", ",", "Fsup", 
        ",", "Msparse", ",", "Lambda", ",", "alpha"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", "t_", "]"}], ":=", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "Pi", " ", "b", " ", "t"}], "]"}], "-", "1",
                "-", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "Pi", " ", 
                 RowBox[{"(", 
                  RowBox[{"a0", "+", "1"}], ")"}], " ", "t"}], "]"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "Pi", " ", "a0", " ", "t"}], "]"}]}], ")"}],
              "^", "2"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "Pi", " ", "t"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "Pi", " ", "b", " ", "t"}], "]"}], "-", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "Pi", " ", 
                 RowBox[{"(", 
                  RowBox[{"a0", "+", "1"}], ")"}], " ", "t"}], "]"}], "+", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "Pi", " ", "a0", " ", "t"}], "]"}]}], ")"}],
              "^", "2"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "Pi", " ", "t"}], "]"}]}]}], ")"}]}]}], 
          "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"b", "-", "1"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"G", "[", "t_", "]"}], ":=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"F", "[", "t", "]"}], "^", "2"}], ")"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"H", "[", "t_", "]"}], ":=", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"G", "[", "t", "]"}], ",", "t"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Maxima", "=", 
        RowBox[{"t", "/.", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"H", "[", "t", "]"}], "==", "0"}], " ", "&&", " ", 
            RowBox[{"0.1", "<=", "t", "<=", 
             RowBox[{"1", "-", "0.1"}]}]}], ",", "t", ",", 
           RowBox[{"WorkingPrecision", "->", "50"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"MaxVals", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"F", "[", 
             RowBox[{"Maxima", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "50"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "Maxima", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Fsup", "[", 
         RowBox[{"t_", ",", "ep_"}], "]"}], ":=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"0", "<=", "t", "<=", 
            RowBox[{"ep", "/", "2"}]}], "||", 
           RowBox[{
            RowBox[{"1", "-", "ep"}], "<=", "t", "<=", "1"}]}], ",", "1", ",", 
          RowBox[{"Apply", "[", 
           RowBox[{"Which", ",", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"t", "<", 
                    RowBox[{"Maxima", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "<", 
                    RowBox[{"t", "+", "ep"}]}], ",", 
                   RowBox[{"MaxVals", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", 
                   RowBox[{"Length", "[", "Maxima", "]"}]}], "}"}]}], "]"}], 
               "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"True", ",", 
                RowBox[{"Max", "[", 
                 RowBox[{
                  RowBox[{"N", "[", 
                   RowBox[{
                    RowBox[{"F", "[", "t", "]"}], ",", "50"}], "]"}], ",", 
                  RowBox[{"N", "[", 
                   RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{"t", "+", "ep"}], "]"}], ",", "50"}], "]"}]}], 
                 "]"}]}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Msparse", "=", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"ParallelTable", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"x", ",", 
                 RowBox[{"b", "^", "J"}]}], "]"}], "+", "1"}], ",", 
              RowBox[{
               RowBox[{"Floor", "[", 
                RowBox[{"x", "/", "b"}], "]"}], "+", "1"}]}], "}"}], "->", 
            RowBox[{"Fsup", "[", 
             RowBox[{
              RowBox[{"x", "/", 
               RowBox[{"b", "^", 
                RowBox[{"(", 
                 RowBox[{"J", "+", "1"}], ")"}]}]}], ",", 
              RowBox[{"1", "/", 
               RowBox[{"b", "^", 
                RowBox[{"(", 
                 RowBox[{"J", "+", "1"}], ")"}]}]}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{
              RowBox[{"b", "^", 
               RowBox[{"(", 
                RowBox[{"J", "+", "1"}], ")"}]}], "-", "1"}]}], "}"}]}], 
          "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Lambda", "[", "t_", "]"}], ":=", 
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"Eigenvalues", "[", 
           RowBox[{
            RowBox[{"Msparse", "^", "t"}], ",", "1"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"alpha", "=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"Lambda", "[", "1", "]"}], "]"}], "/", 
            RowBox[{"Log", "[", "b", "]"}]}]}], ",", "5"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "alpha"}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"alphas", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"AlphaValue", "[", 
        RowBox[{"b", ",", "a0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "3", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a0", ",", "0", ",", 
         RowBox[{"b", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"Prepend", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Prepend", "[", 
          RowBox[{
           RowBox[{"alphas", "[", 
            RowBox[{"[", 
             RowBox[{"b", "-", "2"}], "]"}], "]"}], ",", 
           RowBox[{"\"\<b = \>\"", "<>", 
            RowBox[{"ToString", "[", "b", "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "3", ",", "9"}], "}"}]}], "]"}], ",", 
       RowBox[{"Prepend", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"\"\<a\:2080 = \>\"", "<>", 
            RowBox[{"ToString", "[", "a0", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"a0", ",", "0", ",", "8"}], "}"}]}], "]"}], ",", 
         "\"\<\>\""}], "]"}]}], "]"}], ",", 
     RowBox[{"Frame", "->", "All"}]}], "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.957253243051523*^9, 3.957253264850217*^9}, 
   3.957253368534175*^9, {3.9572534272973566`*^9, 3.9572534275765495`*^9}, {
   3.9572566884941483`*^9, 3.9572566921877346`*^9}, {3.9572568079325476`*^9, 
   3.9572568082706366`*^9}, {3.957257320962241*^9, 3.9572573210212364`*^9}, {
   3.9572573872176867`*^9, 3.9572573872944546`*^9}, {3.957406324109011*^9, 
   3.957406324220952*^9}, {3.957406385196891*^9, 3.9574063853696146`*^9}, {
   3.9635518977822766`*^9, 
   3.9635519004256105`*^9}},ExpressionUUID->"c69e2d5a-a026-472b-9496-\
16c0a6e2f424"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\"\>", "\<\"a\:2080 = 0\"\>", "\<\"a\:2080 = 1\"\>", "\<\"a\:2080 = \
2\"\>", "\<\"a\:2080 = 3\"\>", "\<\"a\:2080 = 4\"\>", "\<\"a\:2080 = 5\"\>", \
"\<\"a\:2080 = 6\"\>", "\<\"a\:2080 = 7\"\>", "\<\"a\:2080 = 8\"\>"},
    {"\<\"b = 3\"\>", "0.3783733361106460928`5.", "0.3630131210637929106`5.", 
     "0.3783733361106460928`5.", "", "", "", "", "", ""},
    {"\<\"b = 4\"\>", "0.5110966612393653117`5.", "0.4538655816224140899`5.", 
     "0.4538655816224140899`5.", "0.5110966612393653117`5.", "", "", "", "", 
     ""},
    {"\<\"b = 5\"\>", "0.5764305101920216312`5.", "0.5224988347082915892`5.", 
     "0.551517666055852703`5.", "0.5224988347082915892`5.", 
     "0.5764305101920216312`5.", "", "", "", ""},
    {"\<\"b = 6\"\>", "0.6159923704289165004`5.", "0.572327207352605967`5.", 
     "0.5642231853344433672`5.", "0.5642231853344433672`5.", 
     "0.572327207352605967`5.", "0.6159923704289165004`5.", "", "", ""},
    {"\<\"b = 7\"\>", "0.642839636331063465`5.", "0.606333011008091014`5.", 
     "0.5996260304531738043`5.", "0.6195454006198076348`5.", 
     "0.5996260304531738043`5.", "0.606333011008091014`5.", 
     "0.642839636331063465`5.", "", ""},
    {"\<\"b = 8\"\>", "0.6624900095557734305`5.", "0.6285186124261772541`5.", 
     "0.6173168310430569542`5.", "0.6171074307897517446`5.", 
     "0.6171074307897517446`5.", "0.6173168310430569542`5.", 
     "0.6285186124261772541`5.", "0.6624900095557734305`5.", ""},
    {"\<\"b = 9\"\>", "0.6776197723348376286`5.", "0.6455891210654353784`5.", 
     "0.6389612731653689384`5.", "0.635108406682956435`5.", 
     "0.6557646040945406036`5.", "0.635108406682956435`5.", 
     "0.6389612731653689384`5.", "0.6455891210654353784`5.", 
     "0.6776197723348376286`5."}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.9572532841588507`*^9, 3.9572533871160192`*^9, 
  3.9572534468185363`*^9, 3.9572536438739753`*^9, 3.957256709453966*^9, 
  3.9572568276457853`*^9, 3.95725734382019*^9, 3.9572574141544323`*^9, 
  3.957406348269979*^9, 3.9574064023070126`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"2cbd48ab-da0c-4e6a-a731-08b218e65610"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "above", " ", "table", " ", "is", " ", "accurate", " ", 
      "except", " ", "for", " ", "b"}], "=", 
     RowBox[{
      RowBox[{"3", " ", "and", " ", "a0"}], "=", "1"}]}], ",", " ", 
    RowBox[{
    "in", " ", "that", " ", "case", " ", "we", " ", "do", " ", "the", " ", 
     "computation", " ", "shown", " ", "below"}]}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9572539012711267`*^9, 3.9572539014518385`*^9}, {
  3.9572566140632935`*^9, 
  3.957256658339184*^9}},ExpressionUUID->"0271b739-89b3-4b2b-91c2-\
a8f875397db1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"b", "=", "3"}], ";"}], 
   RowBox[{"(*", "Base", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a0", "=", "1"}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"Excluded", " ", "digit"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], ":=", " ", 
     RowBox[{"NMaxValue", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"b", "-", "1"}], ")"}]}], "*", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", "*", "Pi", "*", "b", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a1", "/", "b"}], "+", 
                    RowBox[{"a2", "/", 
                    RowBox[{"b", "^", "2"}]}], "+", 
                    RowBox[{"a3", "/", 
                    RowBox[{"b", "^", "3"}]}], "+", 
                    RowBox[{"a4", "/", 
                    RowBox[{"b", "^", "4"}]}], "+", "u"}], ")"}]}], "]"}], 
                   "-", "1", "-", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{"a0", "+", "1"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a1", "/", "b"}], "+", 
                    RowBox[{"a2", "/", 
                    RowBox[{"b", "^", "2"}]}], "+", 
                    RowBox[{"a3", "/", 
                    RowBox[{"b", "^", "3"}]}], "+", 
                    RowBox[{"a4", "/", 
                    RowBox[{"b", "^", "4"}]}], "+", "u"}], ")"}]}], "]"}], 
                   "+", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", "*", "Pi", "*", "a0", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a1", "/", "b"}], "+", 
                    RowBox[{"a2", "/", 
                    RowBox[{"b", "^", "2"}]}], "+", 
                    RowBox[{"a3", "/", 
                    RowBox[{"b", "^", "3"}]}], "+", 
                    RowBox[{"a4", "/", 
                    RowBox[{"b", "^", "4"}]}], "+", "u"}], ")"}]}], "]"}]}], 
                  ")"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", "*", "Pi", "*", "b", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a1", "/", "b"}], "+", 
                    RowBox[{"a2", "/", 
                    RowBox[{"b", "^", "2"}]}], "+", 
                    RowBox[{"a3", "/", 
                    RowBox[{"b", "^", "3"}]}], "+", 
                    RowBox[{"a4", "/", 
                    RowBox[{"b", "^", "4"}]}], "+", "u"}], ")"}]}], "]"}], 
                   "-", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{"a0", "+", "1"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a1", "/", "b"}], "+", 
                    RowBox[{"a2", "/", 
                    RowBox[{"b", "^", "2"}]}], "+", 
                    RowBox[{"a3", "/", 
                    RowBox[{"b", "^", "3"}]}], "+", 
                    RowBox[{"a4", "/", 
                    RowBox[{"b", "^", "4"}]}], "+", "u"}], ")"}]}], "]"}], 
                   "+", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", "*", "Pi", "*", "a0", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a1", "/", "b"}], "+", 
                    RowBox[{"a2", "/", 
                    RowBox[{"b", "^", "2"}]}], "+", 
                    RowBox[{"a3", "/", 
                    RowBox[{"b", "^", "3"}]}], "+", 
                    RowBox[{"a4", "/", 
                    RowBox[{"b", "^", "4"}]}], "+", "u"}], ")"}]}], "]"}]}], 
                  ")"}], "^", "2"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", "*", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", "*", "Pi", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a1", "/", "b"}], "+", 
                    RowBox[{"a2", "/", 
                    RowBox[{"b", "^", "2"}]}], "+", 
                    RowBox[{"a3", "/", 
                    RowBox[{"b", "^", "3"}]}], "+", 
                    RowBox[{"a4", "/", 
                    RowBox[{"b", "^", "4"}]}], "+", "u"}], ")"}]}], "]"}]}]}],
                ")"}]}], "]"}]}]}], "]"}], ",", 
         RowBox[{"0", "<=", "u", "<=", 
          RowBox[{"1", "/", 
           RowBox[{"b", "^", "4"}]}]}]}], "}"}], ",", "u", ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "20"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", "20"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "60"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"SparseArray", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"With", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"i", "=", 
                RowBox[{"t2", "+", 
                 RowBox[{"b", "*", "t3"}], "+", 
                 RowBox[{
                  RowBox[{"b", "^", "2"}], "*", "t4"}], "+", "1"}]}], ",", 
               RowBox[{"j", "=", 
                RowBox[{"t1", "+", 
                 RowBox[{"b", "*", "t2"}], "+", 
                 RowBox[{
                  RowBox[{"b", "^", "2"}], "*", "t3"}], "+", "1"}]}]}], "}"}],
              ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}], "->", 
              RowBox[{"G", "[", 
               RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "]"}]}]}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"t1", ",", "0", ",", 
             RowBox[{"b", "-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"t2", ",", "0", ",", 
             RowBox[{"b", "-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"t3", ",", "0", ",", 
             RowBox[{"b", "-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"t4", ",", "0", ",", 
             RowBox[{"b", "-", "1"}]}], "}"}]}], "]"}], ",", "3"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"b", "^", "3"}], ",", 
         RowBox[{"b", "^", "3"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lambda", "=", 
     RowBox[{"Max", "[", 
      RowBox[{"Abs", "[", 
       RowBox[{"Eigenvalues", "[", "M", "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"Log", "[", "lambda", "]"}], "/", 
       RowBox[{"Log", "[", "b", "]"}]}]}], ",", "5"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9572566091579638`*^9, 3.9572566098683815`*^9}, {
  3.957256988712931*^9, 3.9572569903409443`*^9}, {3.957257119344119*^9, 
  3.957257119795068*^9}, {3.957257335103378*^9, 3.957257336128908*^9}, {
  3.9572574109637823`*^9, 3.95725741098986*^9}, {3.9592287273510838`*^9, 
  3.959228729204332*^9}, {3.9592289336478777`*^9, 3.959228935329008*^9}, {
  3.963551995577385*^9, 3.963551995674076*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3cb266e9-9ab7-4911-a06d-eec03fbc9268"],

Cell[BoxData["0.362854273463324963`5."], "Output",
 CellChangeTimes->{3.957256880755554*^9, 3.957257079120253*^9, 
  3.9572572081391344`*^9, 3.957257427908965*^9, 3.9592288160491858`*^9, 
  3.9592289431550474`*^9, 3.9635520064373007`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"eda0b4b6-5df7-46f7-9650-35efed8104f6"]
}, Open  ]]
},
WindowSize->{958.5, 1005},
WindowMargins->{{-5.25, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"571407b4-70b4-4dc9-993d-bcc000d91186"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 8795, 228, 409, "Input",ExpressionUUID->"c69e2d5a-a026-472b-9496-16c0a6e2f424"],
Cell[9378, 252, 2301, 38, 162, "Output",ExpressionUUID->"2cbd48ab-da0c-4e6a-a731-08b218e65610"]
}, Open  ]],
Cell[11694, 293, 655, 17, 48, "Input",ExpressionUUID->"0271b739-89b3-4b2b-91c2-a8f875397db1"],
Cell[CellGroupData[{
Cell[12374, 314, 8014, 197, 409, "Input",ExpressionUUID->"3cb266e9-9ab7-4911-a06d-eec03fbc9268"],
Cell[20391, 513, 316, 4, 32, "Output",ExpressionUUID->"eda0b4b6-5df7-46f7-9650-35efed8104f6"]
}, Open  ]]
}
]
*)


